Two-loop renormalization and mixing of gluon and quark energy-momentum tensor operators

In this paper, we present one- and two-loop results for the renormalization of the gluon and quark gauge-invariant operators which appear in the definition of the QCD energy-momentum tensor, in dimensional regularization. To this end, we consider a variety of Green's functions with different incoming momenta. We identify the set of twist-2 symmetric traceless and flavor singlet operators which mix among themselves and we calculate the corresponding mixing coefficients for the nondiagonal components. We also provide results for some appropriate regularization-independent (RI')-like schemes, which address this mixing, and we discuss their application to nonperturbative studies via lattice simulations. Finally, we extract the one- and two-loop expressions of the conversion factors between the proposed RI' and the MSbar schemes. From our results regarding the MSbar-renormalized Green's functions, one can easily derive conversion factors relating numerous variants of RI'-like schemes to MSbar. To make our results easily accessible, we also provide them as Supplemental Material, in the form of a Mathematica input file and, also, an equivalent text file.

==> Greens_Functions_and_Conversion_Factors.m <==
(* This Mathematica file is a companion to the PRD publication:
   "Two-loop renormalization and mixing of gluon and quark Energy-Momentum 
    Tensor operators", arXiv:2010.02062
    (authors: G. Panagopoulos, H. Panagopoulos, G. Spanoudes)

   The file contains perturbative results (up to two loops) relevant to the
   renormalization and mixing of the gluon and quark parts of the QCD
   traceless symmetric energy-momentum tensor. In particular, it includes:
 
   1. The MSbar-renormalized amputated one-particle-irreducible two-point
      Green's functions of all operators which mix (Oi_{mu, nu}, i=1,...,5),
      with different external fields and different incoming momenta
      (cf. Eqs. 86-98):

        Ggi[{q, -q}, {mu, nu}, {rho, sigma}, {a, b}] =
              <A_rho^a (q) Oi_{mu, nu} (0) A_sigma^b (-q)>_amp,

        Ggi[{q, 0}, {mu, nu}, {rho, sigma}, {a, b}] =
              <A_rho^a (q) Oi_{mu, nu} (q) A_sigma^b (0)>_amp,

        Gqi[{q, q}, {mu, nu}, {alpha, beta}, {af, bf}] =
              <psi_alpha^af (q) Oi_{mu, nu} (0) psibar_beta^bf (q)>_amp,

      where i=1,2,3,4,5.

      NOTE1: For the definitions of Oi_{mu, nu}, see Sec. II of the paper.

      NOTE2: We consider only the nondiagonal elements of Oi_{mu, nu}, i.e.,
             mu != nu.

   2. The 5x5 mixing matrix (ZDRMSbar) for renormalizing Oi_{mu, nu} in
      dimensional regularization (DR) and in the MSbar scheme
      (cf. Eqs. 99-107):

        [Oi_{mu, nu}]^MSbar = ZDRMSbar[i, j]*[Oj_{mu, nu}]^DR,

      where i,j take the values 1,2,3,4,5 and a summation over j is implied.

   3. The 3x3 conversion factors of operators O1_{mu, nu}, O2_{mu, nu},
      O6_{mu, nu} between the RI'2 and MSbar scheme (CMSbarRIprime2), as well
      as between the RI'2 (cons) and MSbar scheme (CMSbarRIprime2cons)
      (cf. Eqs. 108-124):

        CMSbarRIprime2[i,j] = ZDRMSbar[i, k]*(ZDRRIprime2^(-1))[k,j],

        CMSbarRIprime2cons[i,j] = ZDRMSbar[i, k]*(ZDRRIprime2cons^(-1))[k,j],

      where i,j,k take the values 1,2,6 and a summation over k is implied.

      NOTE: For the definitions of RI'2 and RI'2 (cons) schemes, see
            Sec. III B in the paper. 

   4. The conversion factors of gluon (CAMSbarRIprime) and quark
      (CpsiMSbarRIprime) fields between the RI' and MSbar scheme
      (cf. Eqs. 125-126):

        CAMSbarRIprime = ZADRMSbar / ZADRRIprime,
 
        CpsiMSbarRIprime = ZpsiDRMSbar / ZpsiDRRIprime.                    *)

(* Notation:

   "im" is the imaginary unit,

   "Log[x]" is the natural logarithm of x (logarithm to base e),

   "Zeta[x]" is the Riemann zeta function,

   "alphaMSbar" is the MSbar-renormalized gauge parameter
        (Landau (Feynman) gauge corresponds to 0 (1)),

   "aMSbar" stands for gMSbar^2/ (16 Pi^2), where gMSbar is the
         MSbar-renormalized coupling constant,

   "Nc" is the number of colors,

   "Nf" is the number of quark flavors,

   "Cf" is the Casimir operator in the fundamental representation:
        Cf = (Nc^2 - 1)/(2 Nc),

   "e" is the regulator in DR: e = (4-d)/2,
        where d is the number of Euclidean spacetime dimensions,

   "mu, nu, rho, sigma" are Euclidean 4-vector indices
        (no summation is implied),

   "alpha, beta" are Dirac indices,

   "af, bf (a, b)" are color indices in the fundamental (adjoint)
         representation of SU(Nc),

   "delta[..., ...]" is Kronecker's delta for Euclidean 4-vector indices,

   "deltac[..., ...]" is Kronecker's delta for color indices,

   "q[rho]" is the rho-component of the external momentum,

   "q2" is the square of the external momentum's magnitude:
         q2 = Sum[q[rho]^2,{rho,1,4}],

   "qbar[rho]" is the rho-component of the RI' renormalization scale
         4-vector,
   
   "qbar2" is the square of the RI' renormalization scale's magnitude:
         qbar2 = Sum[qbar[rho]^2,{rho,1,4}],

   "mubar" is the MSbar renormalization scale,

   "mubar2" is the square of the MSbar renormalization scale,

   "gamma[rho, {alpha, beta}]" is the element {alpha, beta} of the Euclidean
         Dirac matrix gamma[rho],

 "qslash[alpha, beta]" stands for
         Sum[gamma[rho, {alpha, beta}]*q[rho],{rho,1,4}].   *)

(* The results for the MSbar-renormalized Green's functions are expressed in
   terms of the quantities (cf. Eqs. 77-85):
 
         Gi[{mu, nu}, {rho, sigma}, {a, b}], (i=1,2,...,7), and
 
         Gi[{mu, nu}, {alpha, beta}, {af, bf}], (i=8,9),
 
   which include combinations of Lorentz and Dirac structures. These quantities
   are defined in the list of substitution rules "structureReplacements".
   One can use commands such as:
 
       Gg1[{q, 0}, {mu, nu}, {rho, sigma}, {a, b}] /. structureReplacements
 
   for taking the final result.    *)  

structureReplacements =
  {G1[{mu, nu}, {rho, sigma}, {a, b}] -> 
      deltac[a, b]*(q2*(delta[rho, nu]*delta[sigma, mu] + 
          delta[rho, mu]*delta[sigma, nu]) + 2*delta[rho, sigma]*q[mu]*
         q[nu] - delta[sigma, nu]*q[mu]*q[rho] - delta[sigma, mu]*q[nu]*
         q[rho] - delta[rho, nu]*q[mu]*q[sigma] - delta[rho, mu]*q[nu]*
         q[sigma]),
   G2[{mu, nu}, {rho, sigma}, {a, b}] -> 
      (deltac[a, b]*(delta[sigma, nu]*q[mu]*q[rho] + delta[sigma, mu]*q[nu]*
          q[rho] + delta[rho, nu]*q[mu]*q[sigma] + delta[rho, mu]*q[nu]*
          q[sigma]))/alphaMSbar,
   G3[{mu, nu}, {rho, sigma}, {a, b}] -> 
      deltac[a, b]*(2*q2*(delta[rho, nu]*delta[sigma, mu] + 
          delta[rho, mu]*delta[sigma, nu]) + (-1 + alphaMSbar^(-1))*
         (delta[sigma, nu]*q[mu]*q[rho] + delta[sigma, mu]*q[nu]*q[rho] + 
          delta[rho, nu]*q[mu]*q[sigma] + delta[rho, mu]*q[nu]*q[sigma])), 
   G4[{mu, nu}, {rho, sigma}, {a, b}] ->
      (deltac[a, b]*q[mu]*q[nu]*q[rho]*q[sigma])/q2,
   G5[{mu, nu}, {rho, sigma}, {a, b}] -> 
      (deltac[a, b]*(delta[sigma, nu]*q[mu]*q[rho] + delta[sigma, mu]*q[nu]*
          q[rho]))/alphaMSbar,
   G6[{mu, nu}, {rho, sigma}, {a, b}] -> 
      deltac[a, b]*(q2*(delta[rho, nu]*delta[sigma, mu] + 
          delta[rho, mu]*delta[sigma, nu]) + (-1 + alphaMSbar^(-1))*
         (delta[sigma, nu]*q[mu]*q[rho] + delta[sigma, mu]*q[nu]*q[rho])), 
   G7[{mu, nu}, {rho, sigma}, {a, b}] -> 
      (deltac[a, b]*(delta[rho, nu]*q[mu]*q[sigma] + delta[rho, mu]*q[nu]*
          q[sigma]))/alphaMSbar,
   G8[{mu, nu}, {alpha, beta}, {af, bf}] -> 
      (im*deltac[af, bf]*(gamma[nu, {alpha, beta}]*q[mu] + 
         gamma[mu, {alpha, beta}]*q[nu]))/2, 
   G9[{mu, nu}, {alpha, beta}, {af, bf}] -> 
      (im*deltac[af, bf]*q[mu]*q[nu]*qslash[alpha, beta])/q2}
 
Gg1[{q, -q}, {mu, nu}, {rho, sigma}, {a, b}] = 
    G1[{mu, nu}, {rho, sigma}, {a, b}]*
      (1 + aMSbar*Nc*(-41/18 - 2*alphaMSbar - alphaMSbar^2/2 + 
         (13/6 - alphaMSbar/2)*Log[q2/mubar2]) + 
       aMSbar^2*((Nf*(-311/324 + (2*Log[q2/mubar2])/9 - (4*Log[q2/mubar2]^2)/
             9))/Nc + Nc*Nf*(73/8 - (5*alphaMSbar^2)/9 + 
           (-53/18 + alphaMSbar^2/3)*Log[q2/mubar2] + (7*Log[q2/mubar2]^2)/
            6 - 6*Zeta[3]) + Nc^2*(-46987/1440 - (2347*alphaMSbar)/1440 + 
           (1703*alphaMSbar^2)/720 + (5*alphaMSbar^3)/8 + (3*alphaMSbar^4)/
            16 + (119/12 - (149*alphaMSbar)/72 + (5*alphaMSbar^2)/24 + 
             (3*alphaMSbar^3)/4)*Log[q2/mubar2] + 
           (-13/8 - (17*alphaMSbar)/24 + alphaMSbar^2/4)*Log[q2/mubar2]^2 + 
           (99/10 - (3*alphaMSbar)/5 - alphaMSbar^2/5)*Zeta[3]))) + 
     G3[{mu, nu}, {rho, sigma}, {a, b}]*
      (aMSbar*Nc*(-5/6 + alphaMSbar/2 + Log[q2/mubar2]/2) + 
       aMSbar^2*((Nf*(2/9 + (4*Log[q2/mubar2])/9))/Nc + 
         Nc*Nf*(157/108 - (11*Log[q2/mubar2])/9 + 2*Zeta[3]) + 
         Nc^2*(-29/30 + (1633*alphaMSbar)/1440 - (9*alphaMSbar^2)/40 - 
           alphaMSbar^3/4 + (23/18 + (5*alphaMSbar)/6 - (5*alphaMSbar^2)/8)*
            Log[q2/mubar2] + (7/24 - alphaMSbar/4)*Log[q2/mubar2]^2 + 
           (-47/20 - (3*alphaMSbar)/5 + alphaMSbar^2/20)*Zeta[3]))) + 
     G4[{mu, nu}, {rho, sigma}, {a, b}]*((-4/3 + 2*alphaMSbar)*aMSbar*Nc + 
       aMSbar^2*((Nf*(8/9 + (16*Log[q2/mubar2])/9))/Nc + 
         Nc*Nf*(-22/9 - (8*Log[q2/mubar2])/3 + 8*Zeta[3]) + 
         Nc^2*(611/120 + (1183*alphaMSbar)/360 - (7*alphaMSbar^2)/5 - 
           alphaMSbar^3 + (7/2 + (5*alphaMSbar)/2 - 2*alphaMSbar^2)*
            Log[q2/mubar2] + (-99/10 - (19*alphaMSbar)/10 + alphaMSbar^2/5)*
            Zeta[3]))) + G2[{mu, nu}, {rho, sigma}, {a, b}]*
      (aMSbar*Nc*(5/6 - alphaMSbar/6 - alphaMSbar^2/2 - Log[q2/mubar2]/2) + 
       aMSbar^2*((Nf*(-2/9 - (2*alphaMSbar)/9 + (-4/9 - (4*alphaMSbar)/9)*
             Log[q2/mubar2]))/Nc + Nc*Nf*(-157/108 + (11*alphaMSbar)/18 + 
           (11/9 + (2*alphaMSbar)/3)*Log[q2/mubar2] + (-2 - 2*alphaMSbar)*
            Zeta[3]) + Nc^2*(29/30 - (1733*alphaMSbar)/720 - 
           (859*alphaMSbar^2)/1440 + (3*alphaMSbar^3)/5 + alphaMSbar^4/4 + 
           (-23/18 - (41*alphaMSbar)/24 + alphaMSbar^3/2)*Log[q2/mubar2] + 
           (-7/24 + alphaMSbar/4)*Log[q2/mubar2]^2 + 
           (47/20 + (123*alphaMSbar)/40 + (17*alphaMSbar^2)/40 - 
             alphaMSbar^3/20)*Zeta[3])))
  
Gg2[{q, -q}, {mu, nu}, {rho, sigma}, {a, b}] = 
    G4[{mu, nu}, {rho, sigma}, {a, b}]*((4*aMSbar*Nf)/3 + 
       aMSbar^2*((Nf*(-26/9 - (16*Log[q2/mubar2])/9))/Nc + 
         Nc*Nf*(419/45 - (4*alphaMSbar)/9 - (2*alphaMSbar^2)/3 + 
           (2/3 - 2*alphaMSbar)*Log[q2/mubar2] - (48*Zeta[3])/5))) + 
     G3[{mu, nu}, {rho, sigma}, {a, b}]*((aMSbar*Nf)/3 + 
       aMSbar^2*((Nf*(-13/18 - (4*Log[q2/mubar2])/9))/Nc + 
         Nc*Nf*(457/540 - alphaMSbar/9 - alphaMSbar^2/6 + 
           (17/18 - alphaMSbar/2)*Log[q2/mubar2] - Log[q2/mubar2]^2/6 - 
           (12*Zeta[3])/5))) + G1[{mu, nu}, {rho, sigma}, {a, b}]*
      (aMSbar*Nf*(4/9 - (2*Log[q2/mubar2])/3) + 
       aMSbar^2*((Nf*(-425/162 + (7*Log[q2/mubar2])/9 + (4*Log[q2/mubar2]^2)/
             9 + 4*Zeta[3]))/Nc + Nc*Nf*(179/180 - (29*alphaMSbar)/36 - 
           (2*alphaMSbar^2)/9 + (-11/9 + (10*alphaMSbar)/9 + alphaMSbar^2/3)*
            Log[q2/mubar2] + (-2/3 + alphaMSbar/3)*Log[q2/mubar2]^2 + 
           (28*Zeta[3])/5))) + G2[{mu, nu}, {rho, sigma}, {a, b}]*
      ((-1/3 - alphaMSbar/3)*aMSbar*Nf + aMSbar^2*
        ((Nf*(13/18 + (13*alphaMSbar)/18 + (4/9 + (4*alphaMSbar)/9)*
             Log[q2/mubar2]))/Nc + Nc*Nf*(-457/540 - (133*alphaMSbar)/60 + 
           (5*alphaMSbar^2)/18 + alphaMSbar^3/6 + (-17/18 + alphaMSbar/3 + 
             alphaMSbar^2/2)*Log[q2/mubar2] + Log[q2/mubar2]^2/6 + 
           (12/5 + (12*alphaMSbar)/5)*Zeta[3])))
  
Gg3[{q, -q}, {mu, nu}, {rho, sigma}, {a, b}] = 
    G4[{mu, nu}, {rho, sigma}, {a, b}]*((-3 - alphaMSbar)*aMSbar*Nc + 
       aMSbar^2*(Nc*Nf*(52/15 + (8*alphaMSbar)/9 + 
           (2*alphaMSbar*Log[q2/mubar2])/3 + (8*Zeta[3])/5) + 
         Nc^2*(-1117/40 - (923*alphaMSbar)/360 + (139*alphaMSbar^2)/60 + 
           alphaMSbar^3/4 + (3 + alphaMSbar/3 + alphaMSbar^2)*
            Log[q2/mubar2] + (99/10 + (19*alphaMSbar)/10 - alphaMSbar^2/5)*
            Zeta[3]))) + G3[{mu, nu}, {rho, sigma}, {a, b}]*
      (aMSbar*Nc*(-1/4 - alphaMSbar/4 - Log[q2/mubar2]/2) + 
       aMSbar^2*(Nc*Nf*(17/60 + (2*alphaMSbar)/9 + (-2/9 + alphaMSbar/6)*
            Log[q2/mubar2] + Log[q2/mubar2]^2/6 + (2*Zeta[3])/5) + 
         Nc^2*(-569/120 - (1373*alphaMSbar)/1440 + (109*alphaMSbar^2)/240 + 
           alphaMSbar^3/16 + (25/72 - alphaMSbar/8 + (3*alphaMSbar^2)/8)*
            Log[q2/mubar2] + (-7/24 + alphaMSbar/4)*Log[q2/mubar2]^2 + 
           (47/20 + (3*alphaMSbar)/5 - alphaMSbar^2/20)*Zeta[3]))) + 
     G1[{mu, nu}, {rho, sigma}, {a, b}]*((7/4 + alphaMSbar + alphaMSbar^2/4)*
        aMSbar*Nc + aMSbar^2*(Nc*Nf*(-599/180 + alphaMSbar/36 + 
           (5*alphaMSbar^2)/9 + ((-2*alphaMSbar)/3 - alphaMSbar^2/3)*
            Log[q2/mubar2] + (2*Zeta[3])/5) + 
         Nc^2*(866/45 + (2071*alphaMSbar)/720 - (779*alphaMSbar^2)/360 - 
           (5*alphaMSbar^3)/16 - alphaMSbar^4/8 + (-7/4 + (7*alphaMSbar)/24 - 
             alphaMSbar^2/6 - (3*alphaMSbar^3)/8)*Log[q2/mubar2] + 
           (-69/10 - (7*alphaMSbar)/5 + alphaMSbar^2/5)*Zeta[3]))) + 
     G2[{mu, nu}, {rho, sigma}, {a, b}]*
      (1 + aMSbar*Nc*(1/4 + alphaMSbar + alphaMSbar^2/4 + Log[q2/mubar2]/2) + 
       aMSbar^2*(Nc*Nf*(-17/60 - (49*alphaMSbar)/45 - (2*alphaMSbar^2)/9 + 
           (2/9 - alphaMSbar/6 - alphaMSbar^2/6)*Log[q2/mubar2] - 
           Log[q2/mubar2]^2/6 + (-2/5 - (2*alphaMSbar)/5)*Zeta[3]) + 
         Nc^2*(569/120 + (5713*alphaMSbar)/720 + (269*alphaMSbar^2)/1440 - 
           (77*alphaMSbar^3)/120 - alphaMSbar^4/16 + 
           (-25/72 - (5*alphaMSbar)/8 - (11*alphaMSbar^2)/24 - 
             alphaMSbar^3/4)*Log[q2/mubar2] + (7/24 - alphaMSbar/4)*
            Log[q2/mubar2]^2 + (-47/20 - (123*alphaMSbar)/40 - 
             (17*alphaMSbar^2)/40 + alphaMSbar^3/20)*Zeta[3])))
  
Gg4[{q, -q}, {mu, nu}, {rho, sigma}, {a, b}] = 
    G4[{mu, nu}, {rho, sigma}, {a, b}]*((-3 - alphaMSbar)*aMSbar*Nc + 
       aMSbar^2*(Nc*Nf*(52/15 + (8*alphaMSbar)/9 + 
           (2*alphaMSbar*Log[q2/mubar2])/3 + (8*Zeta[3])/5) + 
         Nc^2*(-1117/40 - (923*alphaMSbar)/360 + (139*alphaMSbar^2)/60 + 
           alphaMSbar^3/4 + (3 + alphaMSbar/3 + alphaMSbar^2)*
            Log[q2/mubar2] + (99/10 + (19*alphaMSbar)/10 - alphaMSbar^2/5)*
            Zeta[3]))) + G3[{mu, nu}, {rho, sigma}, {a, b}]*
      (aMSbar*Nc*(-1/4 - alphaMSbar/4 - Log[q2/mubar2]/2) + 
       aMSbar^2*(Nc*Nf*(17/60 + (2*alphaMSbar)/9 + (-2/9 + alphaMSbar/6)*
            Log[q2/mubar2] + Log[q2/mubar2]^2/6 + (2*Zeta[3])/5) + 
         Nc^2*(-569/120 - (1373*alphaMSbar)/1440 + (109*alphaMSbar^2)/240 + 
           alphaMSbar^3/16 + (25/72 - alphaMSbar/8 + (3*alphaMSbar^2)/8)*
            Log[q2/mubar2] + (-7/24 + alphaMSbar/4)*Log[q2/mubar2]^2 + 
           (47/20 + (3*alphaMSbar)/5 - alphaMSbar^2/20)*Zeta[3]))) + 
     G1[{mu, nu}, {rho, sigma}, {a, b}]*((7/4 + alphaMSbar + alphaMSbar^2/4)*
        aMSbar*Nc + aMSbar^2*(Nc*Nf*(-599/180 + alphaMSbar/36 + 
           (5*alphaMSbar^2)/9 + ((-2*alphaMSbar)/3 - alphaMSbar^2/3)*
            Log[q2/mubar2] + (2*Zeta[3])/5) + 
         Nc^2*(866/45 + (2071*alphaMSbar)/720 - (779*alphaMSbar^2)/360 - 
           (5*alphaMSbar^3)/16 - alphaMSbar^4/8 + (-7/4 + (7*alphaMSbar)/24 - 
             alphaMSbar^2/6 - (3*alphaMSbar^3)/8)*Log[q2/mubar2] + 
           (-69/10 - (7*alphaMSbar)/5 + alphaMSbar^2/5)*Zeta[3]))) + 
     G2[{mu, nu}, {rho, sigma}, {a, b}]*
      (1 + aMSbar*Nc*(1/4 + alphaMSbar + alphaMSbar^2/4 + Log[q2/mubar2]/2) + 
       aMSbar^2*(Nc*Nf*(-17/60 - (49*alphaMSbar)/45 - (2*alphaMSbar^2)/9 + 
           (2/9 - alphaMSbar/6 - alphaMSbar^2/6)*Log[q2/mubar2] - 
           Log[q2/mubar2]^2/6 + (-2/5 - (2*alphaMSbar)/5)*Zeta[3]) + 
         Nc^2*(569/120 + (5713*alphaMSbar)/720 + (269*alphaMSbar^2)/1440 - 
           (77*alphaMSbar^3)/120 - alphaMSbar^4/16 + 
           (-25/72 - (5*alphaMSbar)/8 - (11*alphaMSbar^2)/24 - 
             alphaMSbar^3/4)*Log[q2/mubar2] + (7/24 - alphaMSbar/4)*
            Log[q2/mubar2]^2 + (-47/20 - (123*alphaMSbar)/40 - 
             (17*alphaMSbar^2)/40 + alphaMSbar^3/20)*Zeta[3])))
 
Gg5[{q, -q}, {mu, nu}, {rho, sigma}, {a, b}] = 
    G3[{mu, nu}, {rho, sigma}, {a, b}] + 
     (G2[{mu, nu}, {rho, sigma}, {a, b}] - G3[{mu, nu}, {rho, sigma}, 
        {a, b}])*(aMSbar*(Nf*(-10/9 + (2*Log[q2/mubar2])/3) + 
         Nc*(97/36 + alphaMSbar/2 + alphaMSbar^2/4 + (-13/6 + alphaMSbar/2)*
            Log[q2/mubar2])) + aMSbar^2*(Nc*Nf*(-287/24 + (5*alphaMSbar)/9 + 
           (5*alphaMSbar^2)/9 + (31/6 + (2*alphaMSbar)/9 - alphaMSbar^2/3)*
            Log[q2/mubar2] + (-1/2 - alphaMSbar/3)*Log[q2/mubar2]^2) + 
         (Nf*(55/12 - Log[q2/mubar2] - 4*Zeta[3]))/Nc + 
         Nc^2*(2381/96 - (463*alphaMSbar)/288 - (95*alphaMSbar^2)/144 + 
           alphaMSbar^3/16 - alphaMSbar^4/16 + 
           (-137/12 + (13*alphaMSbar)/36 + (11*alphaMSbar^2)/24 - 
             (3*alphaMSbar^3)/8)*Log[q2/mubar2] + 
           (13/8 + (17*alphaMSbar)/24 - alphaMSbar^2/4)*Log[q2/mubar2]^2 + 
           (-3 + 2*alphaMSbar)*Zeta[3])))

Gg1[{q, 0}, {mu, nu}, {rho, sigma}, {a, b}] = 
    aMSbar^2*Nc^2*G4[{mu, nu}, {rho, sigma}, {a, b}]*
      (-83/80 - (31*alphaMSbar)/80 + (-1/4 + alphaMSbar/4)*Log[q2/mubar2] + 
       (1/20 - (3*alphaMSbar)/20)*Zeta[3]) + aMSbar^2*Nc^2*
      G7[{mu, nu}, {rho, sigma}, {a, b}]*((83*alphaMSbar)/160 + 
       (31*alphaMSbar^2)/160 + (alphaMSbar/8 - alphaMSbar^2/8)*
        Log[q2/mubar2] + (-alphaMSbar/40 + (3*alphaMSbar^2)/40)*Zeta[3]) + 
     G1[{mu, nu}, {rho, sigma}, {a, b}]*((aMSbar*Nc)/2 + 
       aMSbar^2*(Nc*Nf*(-8/9 + Log[q2/mubar2]/3) + 
         Nc^2*(737/720 + (161*alphaMSbar)/480 - alphaMSbar^2/8 + 
           (-7/8 - (3*alphaMSbar)/8)*Log[q2/mubar2] + (13/40 - alphaMSbar/10)*
            Zeta[3]))) + (G5[{mu, nu}, {rho, sigma}, {a, b}] - 
       G6[{mu, nu}, {rho, sigma}, {a, b}])*
      (aMSbar*Nc*(1/2 - Log[q2/mubar2]/2) + 
       aMSbar^2*(Nc*Nf*(-187/108 + (5*Log[q2/mubar2])/9) + 
         Nc^2*(1037/240 + (11*alphaMSbar)/160 - alphaMSbar^2/8 + 
           (-5/18 - alphaMSbar/3 + alphaMSbar^2/8)*Log[q2/mubar2] + 
           (-7/24 + alphaMSbar/4)*Log[q2/mubar2]^2 + (-43/20 + alphaMSbar/5)*
            Zeta[3])))

Gg2[{q, 0}, {mu, nu}, {rho, sigma}, {a, b}] = 
    aMSbar^2*Nc*Nf*G4[{mu, nu}, {rho, sigma}, {a, b}]*(3/5 - (4*Zeta[3])/5) + 
     aMSbar^2*Nc*Nf*G1[{mu, nu}, {rho, sigma}, {a, b}]*
      (91/90 - Log[q2/mubar2]/3 - Zeta[3]/5) + aMSbar^2*Nc*Nf*
      (G5[{mu, nu}, {rho, sigma}, {a, b}] - G6[{mu, nu}, {rho, sigma}, 
        {a, b}])*(683/540 - (7*Log[q2/mubar2])/9 + Log[q2/mubar2]^2/6 + 
       (2*Zeta[3])/5) + aMSbar^2*Nc*Nf*G7[{mu, nu}, {rho, sigma}, {a, b}]*
      ((-3*alphaMSbar)/10 + (2*alphaMSbar*Zeta[3])/5)

Gg3[{q, 0}, {mu, nu}, {rho, sigma}, {a, b}] = 
    (G5[{mu, nu}, {rho, sigma}, {a, b}] - G6[{mu, nu}, {rho, sigma}, {a, b}])*
      (aMSbar*Nc*(-5/4 - alphaMSbar/4 + Log[q2/mubar2]/2) + 
       aMSbar^2*(Nc*Nf*(7/12 - (5*alphaMSbar)/18 + (2/9 + alphaMSbar/6)*
            Log[q2/mubar2] - Log[q2/mubar2]^2/6) + 
         Nc^2*(-1459/240 - (971*alphaMSbar)/1440 + (7*alphaMSbar^2)/48 + 
           alphaMSbar^3/16 + (101/72 + (13*alphaMSbar)/24 + alphaMSbar^2/8)*
            Log[q2/mubar2] + (7/24 - alphaMSbar/4)*Log[q2/mubar2]^2 + 
           (3/10 - (3*alphaMSbar)/10 - alphaMSbar^2/4)*Zeta[3]))) + 
     G1[{mu, nu}, {rho, sigma}, {a, b}]*((-1/4 - alphaMSbar/4)*aMSbar*Nc + 
       aMSbar^2*(Nc*Nf*(-1/18 - (5*alphaMSbar)/18 + 
           (alphaMSbar*Log[q2/mubar2])/6) + 
         Nc^2*(-187/360 - (707*alphaMSbar)/1440 - alphaMSbar^2/24 + 
           alphaMSbar^3/16 + (1/2 + alphaMSbar/12 + alphaMSbar^2/4)*
            Log[q2/mubar2] + (-9/10 - (9*alphaMSbar)/40 - alphaMSbar^2/4)*
            Zeta[3]))) + G4[{mu, nu}, {rho, sigma}, {a, b}]*
      ((-1/2 + alphaMSbar/2)*aMSbar*Nc + aMSbar^2*
        (Nc*Nf*(1/3 + (5*alphaMSbar)/9 - (alphaMSbar*Log[q2/mubar2])/3) + 
         Nc^2*(-487/240 + (311*alphaMSbar)/720 + alphaMSbar^2/8 - 
           alphaMSbar^3/8 + (1 + alphaMSbar/3 - alphaMSbar^2/2)*
            Log[q2/mubar2] + (-7/20 + (8*alphaMSbar)/5 + (3*alphaMSbar^2)/4)*
            Zeta[3]))) + G7[{mu, nu}, {rho, sigma}, {a, b}]*
      ((alphaMSbar/4 - alphaMSbar^2/4)*aMSbar*Nc + 
       aMSbar^2*(Nc*Nf*(-alphaMSbar/6 - (5*alphaMSbar^2)/18 + 
           (alphaMSbar^2*Log[q2/mubar2])/6) + Nc^2*((487*alphaMSbar)/480 - 
           (311*alphaMSbar^2)/1440 - alphaMSbar^3/16 + alphaMSbar^4/16 + 
           (-alphaMSbar/2 - alphaMSbar^2/6 + alphaMSbar^3/4)*Log[q2/mubar2] + 
           ((7*alphaMSbar)/40 - (4*alphaMSbar^2)/5 - (3*alphaMSbar^3)/8)*
            Zeta[3])))

Gg4[{q, 0}, {mu, nu}, {rho, sigma}, {a, b}] = 
    G5[{mu, nu}, {rho, sigma}, {a, b}] + G4[{mu, nu}, {rho, sigma}, {a, b}]*
      ((1/2 - alphaMSbar/2)*aMSbar*Nc + aMSbar^2*
        (Nc*Nf*(-2/3 - (5*alphaMSbar)/9 + (alphaMSbar*Log[q2/mubar2])/3) + 
         Nc^2*(191/80 + (571*alphaMSbar)/720 - (7*alphaMSbar^2)/24 + 
           alphaMSbar^3/8 + (-1/2 - (5*alphaMSbar)/6 + alphaMSbar^2/2)*
            Log[q2/mubar2] + (13/20 - (2*alphaMSbar)/5 - alphaMSbar^2/4)*
            Zeta[3]))) + (G5[{mu, nu}, {rho, sigma}, {a, b}] - 
       G6[{mu, nu}, {rho, sigma}, {a, b}])*
      (aMSbar*Nc*(-3/4 + alphaMSbar/4 + Log[q2/mubar2]/2) + 
       aMSbar^2*(Nc*Nf*(1/2 + (5*alphaMSbar)/18 + (2/9 - alphaMSbar/6)*
            Log[q2/mubar2] - Log[q2/mubar2]^2/6) + 
         Nc^2*(-1199/240 - (391*alphaMSbar)/1440 + (13*alphaMSbar^2)/48 - 
           alphaMSbar^3/16 + (47/72 + (5*alphaMSbar)/8 - (3*alphaMSbar^2)/8)*
            Log[q2/mubar2] + (7/24 - alphaMSbar/4)*Log[q2/mubar2]^2 + 
           (9/5 + (3*alphaMSbar)/40 + alphaMSbar^2/8)*Zeta[3]))) + 
     G1[{mu, nu}, {rho, sigma}, {a, b}]*((1/4 + alphaMSbar/4)*aMSbar*Nc + 
       aMSbar^2*(Nc*Nf*(-5/36 + (5*alphaMSbar)/18 - 
           (alphaMSbar*Log[q2/mubar2])/6) + 
         Nc^2*(203/360 - (127*alphaMSbar)/1440 + alphaMSbar^2/12 - 
           alphaMSbar^3/16 + (-1/4 + alphaMSbar/6 - alphaMSbar^2/4)*
            Log[q2/mubar2] + (3/5 + (3*alphaMSbar)/20 + alphaMSbar^2/8)*
            Zeta[3]))) + G7[{mu, nu}, {rho, sigma}, {a, b}]*
      ((-alphaMSbar/4 + alphaMSbar^2/4)*aMSbar*Nc + 
       aMSbar^2*(Nc*Nf*(alphaMSbar/3 + (5*alphaMSbar^2)/18 - 
           (alphaMSbar^2*Log[q2/mubar2])/6) + Nc^2*((-191*alphaMSbar)/160 - 
           (571*alphaMSbar^2)/1440 + (7*alphaMSbar^3)/48 - alphaMSbar^4/16 + 
           (alphaMSbar/4 + (5*alphaMSbar^2)/12 - alphaMSbar^3/4)*
            Log[q2/mubar2] + ((-13*alphaMSbar)/40 + alphaMSbar^2/5 + 
             alphaMSbar^3/8)*Zeta[3])))

Gg5[{q, 0}, {mu, nu}, {rho, sigma}, {a, b}] = 
    G6[{mu, nu}, {rho, sigma}, {a, b}] + 
     (G5[{mu, nu}, {rho, sigma}, {a, b}] - G6[{mu, nu}, {rho, sigma}, 
        {a, b}])*(aMSbar*(Nf*(-10/9 + (2*Log[q2/mubar2])/3) + 
         Nc*(97/36 + alphaMSbar/2 + alphaMSbar^2/4 + (-13/6 + alphaMSbar/2)*
            Log[q2/mubar2])) + aMSbar^2*(Nc*Nf*(-287/24 + (5*alphaMSbar)/9 + 
           (5*alphaMSbar^2)/9 + (31/6 + (2*alphaMSbar)/9 - alphaMSbar^2/3)*
            Log[q2/mubar2] + (-1/2 - alphaMSbar/3)*Log[q2/mubar2]^2) + 
         (Nf*(55/12 - Log[q2/mubar2] - 4*Zeta[3]))/Nc + 
         Nc^2*(2381/96 - (463*alphaMSbar)/288 - (95*alphaMSbar^2)/144 + 
           alphaMSbar^3/16 - alphaMSbar^4/16 + 
           (-137/12 + (13*alphaMSbar)/36 + (11*alphaMSbar^2)/24 - 
             (3*alphaMSbar^3)/8)*Log[q2/mubar2] + 
           (13/8 + (17*alphaMSbar)/24 - alphaMSbar^2/4)*Log[q2/mubar2]^2 + 
           (-3 + 2*alphaMSbar)*Zeta[3])))
 
Gq1[{q, q}, {mu, nu}, {alpha, beta}, {af, bf}] = 
    G8[{mu, nu}, {alpha, beta}, {af, bf}]*
      (aMSbar*Cf*(22/9 - (8*Log[q2/mubar2])/3) + 
       aMSbar^2*(-1177/216 - alphaMSbar/24 + (181/36 + (53*alphaMSbar)/36)*
          Log[q2/mubar2] + (-2/3 - (4*alphaMSbar)/3)*Log[q2/mubar2]^2 + 
         Cf*Nf*(-1022/81 + (64*Log[q2/mubar2])/9 - (16*Log[q2/mubar2]^2)/9) + 
         (-3/2 + alphaMSbar/2)*Zeta[3] + (-1615/324 - alphaMSbar/4 + 
           (10/3 - (11*alphaMSbar)/18)*Log[q2/mubar2] + 
           (-8/9 + (2*alphaMSbar)/3)*Log[q2/mubar2]^2 + 4*Zeta[3])/Nc^2 + 
         Nc^2*(6761/648 + (7*alphaMSbar)/24 + (-301/36 - (31*alphaMSbar)/36)*
            Log[q2/mubar2] + (14/9 + (2*alphaMSbar)/3)*Log[q2/mubar2]^2 + 
           (-5/2 - alphaMSbar/2)*Zeta[3]))) + 
     G9[{mu, nu}, {alpha, beta}, {af, bf}]*((-2*aMSbar*Cf)/3 + 
       aMSbar^2*(71/24 + (31*alphaMSbar)/72 + 
         Cf*Nf*(4/3 - (8*Log[q2/mubar2])/9) + (-17/12 - (23*alphaMSbar)/12)*
          Log[q2/mubar2] + (1/3 - (13*alphaMSbar)/36 + 
           (2/9 + (5*alphaMSbar)/6)*Log[q2/mubar2])/Nc^2 + 
         (-3/2 + alphaMSbar/2)*Zeta[3] + Nc^2*(-79/24 - (5*alphaMSbar)/72 + 
           (43/36 + (13*alphaMSbar)/12)*Log[q2/mubar2] + (3/2 - alphaMSbar/2)*
            Zeta[3])))
 
Gq2[{q, q}, {mu, nu}, {alpha, beta}, {af, bf}] = 
    G8[{mu, nu}, {alpha, beta}, {af, bf}]*
      (1 + aMSbar*Cf*(-31/9 + (8/3 - alphaMSbar)*Log[q2/mubar2]) + 
       aMSbar^2*(3593/432 - (19*alphaMSbar)/12 + (3*alphaMSbar^2)/16 + 
         (-305/72 - (13*alphaMSbar)/18 + alphaMSbar^2/8)*Log[q2/mubar2] + 
         (2/3 + (23*alphaMSbar)/24 - (3*alphaMSbar^2)/8)*Log[q2/mubar2]^2 + 
         Cf*Nf*(4097/324 - (61*Log[q2/mubar2])/9 + (16*Log[q2/mubar2]^2)/9) + 
         (8195/2592 + (3*alphaMSbar)/8 - alphaMSbar^2/8 + 
           (-71/24 + (31*alphaMSbar)/36)*Log[q2/mubar2] + 
           (8/9 - (2*alphaMSbar)/3 + alphaMSbar^2/8)*Log[q2/mubar2]^2 - 
           2*Zeta[3])/Nc^2 + alphaMSbar*Zeta[3] + 
         Nc^2*(-29753/2592 + (29*alphaMSbar)/24 - alphaMSbar^2/16 + 
           (259/36 - (5*alphaMSbar)/36 - alphaMSbar^2/8)*Log[q2/mubar2] + 
           (-14/9 - (7*alphaMSbar)/24 + alphaMSbar^2/4)*Log[q2/mubar2]^2 + 
           (2 - alphaMSbar)*Zeta[3]))) + 
     G9[{mu, nu}, {alpha, beta}, {af, bf}]*((-1/3 - alphaMSbar)*aMSbar*Cf + 
       aMSbar^2*(31/18 + (13*alphaMSbar)/9 + (3*alphaMSbar^2)/4 + 
         Cf*Nf*(10/9 + (2*Log[q2/mubar2])/9) + (-1/6 + (5*alphaMSbar)/12 - 
           (3*alphaMSbar^2)/4)*Log[q2/mubar2] + (37/12 + (35*alphaMSbar)/72 - 
           alphaMSbar^2/8 + (-2/9 - (7*alphaMSbar)/12 + alphaMSbar^2/4)*
            Log[q2/mubar2] - 2*Zeta[3])/Nc^2 + (5/2 - alphaMSbar/2)*Zeta[3] + 
         Nc^2*(-173/36 - (139*alphaMSbar)/72 - (5*alphaMSbar^2)/8 + 
           (7/18 + alphaMSbar/6 + alphaMSbar^2/2)*Log[q2/mubar2] + 
           (-1/2 + alphaMSbar/2)*Zeta[3])))
 
Gq3[{q, q}, {mu, nu}, {alpha, beta}, {af, bf}] = 
    G8[{mu, nu}, {alpha, beta}, {af, bf}]*((1 + alphaMSbar)*aMSbar*Cf + 
       aMSbar^2*(-553/72 - (13*alphaMSbar)/8 - (3*alphaMSbar^2)/4 + 
         Cf*Nf*(-16/9 + (2*Log[q2/mubar2])/3) + 
         (19/12 + alphaMSbar + (3*alphaMSbar^2)/4)*Log[q2/mubar2] + 
         (5/3 - alphaMSbar/8 + alphaMSbar^2/8 + 
           (-alphaMSbar/4 - alphaMSbar^2/4)*Log[q2/mubar2] - 2*Zeta[3])/
          Nc^2 + Nc^2*(433/72 + (7*alphaMSbar)/4 + (5*alphaMSbar^2)/8 + 
           (-19/12 - (3*alphaMSbar)/4 - alphaMSbar^2/2)*Log[q2/mubar2] - 
           Zeta[3]) + 3*Zeta[3])) + G9[{mu, nu}, {alpha, beta}, {af, bf}]*
      ((1 - alphaMSbar)*aMSbar*Cf + aMSbar^2*(5/72 + (13*alphaMSbar)/8 + 
         alphaMSbar^2 + Cf*Nf*(-4/9 + (2*Log[q2/mubar2])/3) + 
         (19/12 - (3*alphaMSbar^2)/4)*Log[q2/mubar2] + 
         Nc^2*(187/72 - (3*alphaMSbar)/2 - (5*alphaMSbar^2)/8 + 
           (-19/12 + alphaMSbar/4 + alphaMSbar^2/2)*Log[q2/mubar2] - 
           Zeta[3]) - Zeta[3] + (-8/3 - alphaMSbar/8 - (3*alphaMSbar^2)/8 + 
           (-alphaMSbar/4 + alphaMSbar^2/4)*Log[q2/mubar2] + 2*Zeta[3])/Nc^2))
 
Gq4[{q, q}, {mu, nu}, {alpha, beta}, {af, bf}] = 
    G8[{mu, nu}, {alpha, beta}, {af, bf}]*((1 + alphaMSbar)*aMSbar*Cf + 
       aMSbar^2*(-553/72 - (13*alphaMSbar)/8 - (3*alphaMSbar^2)/4 + 
         Cf*Nf*(-16/9 + (2*Log[q2/mubar2])/3) + 
         (19/12 + alphaMSbar + (3*alphaMSbar^2)/4)*Log[q2/mubar2] + 
         (5/3 - alphaMSbar/8 + alphaMSbar^2/8 + 
           (-alphaMSbar/4 - alphaMSbar^2/4)*Log[q2/mubar2] - 2*Zeta[3])/
          Nc^2 + Nc^2*(433/72 + (7*alphaMSbar)/4 + (5*alphaMSbar^2)/8 + 
           (-19/12 - (3*alphaMSbar)/4 - alphaMSbar^2/2)*Log[q2/mubar2] - 
           Zeta[3]) + 3*Zeta[3])) + G9[{mu, nu}, {alpha, beta}, {af, bf}]*
      ((1 - alphaMSbar)*aMSbar*Cf + aMSbar^2*(5/72 + (13*alphaMSbar)/8 + 
         alphaMSbar^2 + Cf*Nf*(-4/9 + (2*Log[q2/mubar2])/3) + 
         (19/12 - (3*alphaMSbar^2)/4)*Log[q2/mubar2] + 
         Nc^2*(187/72 - (3*alphaMSbar)/2 - (5*alphaMSbar^2)/8 + 
           (-19/12 + alphaMSbar/4 + alphaMSbar^2/2)*Log[q2/mubar2] - 
           Zeta[3]) - Zeta[3] + (-8/3 - alphaMSbar/8 - (3*alphaMSbar^2)/8 + 
           (-alphaMSbar/4 + alphaMSbar^2/4)*Log[q2/mubar2] + 2*Zeta[3])/Nc^2))
 
Gq5[{q, q}, {mu, nu}, {alpha, beta}, {af, bf}] = 0

ZDRMSbar[1, 1] = 1 + (2*aMSbar*Nf)/(3*e) + 
     aMSbar^2*(((-37/Nc + 72*Nc)*Nf)/(54*e) + (Nf*(-4/Nc - 7*Nc + 4*Nf))/
        (9*e^2))
 
ZDRMSbar[1, 2] = (-8*aMSbar*Cf)/(3*e) + 
     aMSbar^2*((-4*Cf*(7/Nc + 40*Nc - 13*Nf))/(27*e) + 
       (4*Cf*(4/Nc + 7*Nc - 4*Nf))/(9*e^2))
 
ZDRMSbar[1, 3] = 0
 
ZDRMSbar[1, 4] = -(aMSbar*Nc)/(2*e) + 
     aMSbar^2*((Nc*(19*Nc - 8*Nf))/(24*e^2) + 
       (Nc*(-15*(6 + alphaMSbar)*Nc + 56*Nf))/(144*e))
 
ZDRMSbar[1, 5] = (aMSbar*Nc)/(2*e) + 
     aMSbar^2*((Nc*(15*(6 + alphaMSbar)*Nc - 56*Nf))/(144*e) + 
       (Nc*(-19*Nc + 8*Nf))/(24*e^2))
 
ZDRMSbar[2, 1] = (-2*aMSbar*Nf)/(3*e) + 
     aMSbar^2*(((4/Nc + 7*Nc - 4*Nf)*Nf)/(9*e^2) + 
       ((37*Nf)/(54*Nc) - (4*Nc*Nf)/3)/e)
 
ZDRMSbar[2, 2] = 1 + (8*aMSbar*Cf)/(3*e) + 
     aMSbar^2*((4*Cf*(7/Nc + 40*Nc - 13*Nf))/(27*e) - 
       (4*Cf*(4/Nc + 7*Nc - 4*Nf))/(9*e^2))
 
ZDRMSbar[2, 3] = 0
 
ZDRMSbar[2, 4] = aMSbar^2*((Nc*Nf)/(6*e^2) - (2*Nc*Nf)/(9*e))
 
ZDRMSbar[2, 5] = aMSbar^2*(-(Nc*Nf)/(6*e^2) + (2*Nc*Nf)/(9*e))
 
ZDRMSbar[3, 1] = 0
 
ZDRMSbar[3, 2] = 0
 
ZDRMSbar[3, 3] = 1
 
ZDRMSbar[3, 4] = (aMSbar*Nc)/(2*e) + 
     aMSbar^2*((Nc*(5*(6 + alphaMSbar)*Nc - 8*Nf))/(48*e) + 
       (Nc*(-19*Nc + 4*Nf))/(24*e^2))
 
ZDRMSbar[3, 5] = -(aMSbar*Nc)/(2*e) + 
     aMSbar^2*((Nc*(19*Nc - 4*Nf))/(24*e^2) + 
       (Nc*(-5*(6 + alphaMSbar)*Nc + 8*Nf))/(48*e))
 
ZDRMSbar[4, 1] = 0
 
ZDRMSbar[4, 2] = 0
 
ZDRMSbar[4, 3] = 0
 
ZDRMSbar[4, 4] = 1 + (aMSbar*Nc)/(2*e) + 
     aMSbar^2*((Nc*(5*(6 + alphaMSbar)*Nc - 8*Nf))/(48*e) + 
       (Nc*(-19*Nc + 4*Nf))/(24*e^2))
 
ZDRMSbar[4, 5] = -(aMSbar*Nc)/(2*e) + 
     aMSbar^2*((Nc*(19*Nc - 4*Nf))/(24*e^2) + 
       (Nc*(-5*(6 + alphaMSbar)*Nc + 8*Nf))/(48*e))
 
ZDRMSbar[5, 1] = 0
 
ZDRMSbar[5, 2] = 0
 
ZDRMSbar[5, 3] = 0
 
ZDRMSbar[5, 4] = 0
 
ZDRMSbar[5, 5] = 1

CMSbarRIprime2[1, 1] = 1 + aMSbar*((5/12 - (3*alphaMSbar)/2 - alphaMSbar^2/4)*
        Nc + Nf*(-10/9 + (2*Log[qbar2/mubar2])/3)) + 
     aMSbar^2*(Nf^2*(100/81 - (40*Log[qbar2/mubar2])/27 + 
         (4*Log[qbar2/mubar2]^2)/9) + Nc*Nf*(-1019/162 + (5*alphaMSbar)/3 + 
         (181/27 - alphaMSbar)*Log[qbar2/mubar2] - (7*Log[qbar2/mubar2]^2)/
          9 - 6*Zeta[3]) + (Nf*(587/162 - (7*Log[qbar2/mubar2])/9 - 
          (4*Log[qbar2/mubar2]^2)/9 - 4*Zeta[3]))/Nc + 
       Nc^2*(-14483/2160 - (1697*alphaMSbar)/240 + (139*alphaMSbar^2)/360 + 
         (3*alphaMSbar^3)/16 + alphaMSbar^4/16 + 
         (-173/72 + (7*alphaMSbar)/4 + (11*alphaMSbar^2)/24 + alphaMSbar^3/4)*
          Log[qbar2/mubar2] + (69/10 + (7*alphaMSbar)/5 - alphaMSbar^2/5)*
          Zeta[3]))
 
CMSbarRIprime2[1, 2] = aMSbar*Cf*(16/9 - (8*Log[qbar2/mubar2])/3) + 
     aMSbar^2*((16*alphaMSbar*Cf^2*Log[qbar2/mubar2])/3 + 
       Cf*Nf*(-914/81 + (56*Log[qbar2/mubar2])/9 - (16*Log[qbar2/mubar2]^2)/
          9) + (Cf*(1507/162 + (19*alphaMSbar)/9 - (64*Log[qbar2/mubar2])/9 + 
          (16*Log[qbar2/mubar2]^2)/9 - 8*Zeta[3]))/Nc + 
       Cf*Nc*(1157/81 - (4*alphaMSbar)/9 - (43*Log[qbar2/mubar2])/3 + 
         (28*Log[qbar2/mubar2]^2)/9 + (-2 - 2*alphaMSbar)*Zeta[3]))
 
CMSbarRIprime2[1, 6] = aMSbar*Nc*(5/6 - alphaMSbar/2 - Log[qbar2/mubar2]/2) + 
     aMSbar^2*((Nf*(-2/9 - (4*Log[qbar2/mubar2])/9))/Nc + 
       Nc*Nf*(-257/108 + (5*alphaMSbar)/9 + (7/3 - alphaMSbar/3)*
          Log[qbar2/mubar2] - Log[qbar2/mubar2]^2/3 - 2*Zeta[3]) + 
       Nc^2*(3469/1080 - (991*alphaMSbar)/480 + (11*alphaMSbar^2)/60 + 
         alphaMSbar^3/8 + (-319/72 + (5*alphaMSbar)/12 + alphaMSbar^2/4)*
          Log[qbar2/mubar2] + (19*Log[qbar2/mubar2]^2)/24 + 
         (47/20 + (3*alphaMSbar)/5 - alphaMSbar^2/20)*Zeta[3]))
 
CMSbarRIprime2[2, 1] = aMSbar*Nf*(4/9 - (2*Log[qbar2/mubar2])/3) + 
     aMSbar^2*(Nf^2*(-40/81 + (28*Log[qbar2/mubar2])/27 - 
         (4*Log[qbar2/mubar2]^2)/9) + 
       (Nf*(-425/162 + (7*Log[qbar2/mubar2])/9 + (4*Log[qbar2/mubar2]^2)/9 + 
          4*Zeta[3]))/Nc + Nc*Nf*(3551/1620 - (7*alphaMSbar)/12 - 
         alphaMSbar^2/9 + (-215/54 + alphaMSbar + alphaMSbar^2/6)*
          Log[qbar2/mubar2] + (7*Log[qbar2/mubar2]^2)/9 + (28*Zeta[3])/5))
 
CMSbarRIprime2[2, 2] = 1 + aMSbar*Cf*(-34/9 - 2*alphaMSbar + 
       (8*Log[qbar2/mubar2])/3) + aMSbar^2*
      (Cf*Nf*(1256/81 - (68*Log[qbar2/mubar2])/9 + (16*Log[qbar2/mubar2]^2)/
          9) + (Cf*(-1037/81 - (65*alphaMSbar)/18 - alphaMSbar^2/2 + 
          (64/9 + (8*alphaMSbar)/3)*Log[qbar2/mubar2] - 
          (16*Log[qbar2/mubar2]^2)/9 + 8*Zeta[3]))/Nc + 
       Cf*Nc*(-3443/81 - (109*alphaMSbar)/18 - (3*alphaMSbar^2)/2 + 
         (62/3 + alphaMSbar/3 + alphaMSbar^2)*Log[qbar2/mubar2] - 
         (28*Log[qbar2/mubar2]^2)/9 + (6 + 2*alphaMSbar)*Zeta[3]))
 
CMSbarRIprime2[2, 6] = -(aMSbar*Nf)/3 + 
     aMSbar^2*(Nf^2*(10/27 - (2*Log[qbar2/mubar2])/9) + 
       (Nf*(13/18 + (4*Log[qbar2/mubar2])/9))/Nc + 
       Nc*Nf*(-157/90 - alphaMSbar/18 + alphaMSbar^2/12 + 
         (-2/9 + alphaMSbar/3)*Log[qbar2/mubar2] + Log[qbar2/mubar2]^2/6 + 
         (12*Zeta[3])/5))
 
CMSbarRIprime2[6, 1] = (7/4 + alphaMSbar + alphaMSbar^2/4)*aMSbar*Nc + 
     aMSbar^2*(Nc*Nf*(-949/180 - (13*alphaMSbar)/12 + (5*alphaMSbar^2)/18 + 
         (7/6 - alphaMSbar^2/6)*Log[qbar2/mubar2] + (2*Zeta[3])/5) + 
       Nc^2*(17251/720 + (1547*alphaMSbar)/240 - (199*alphaMSbar^2)/360 + 
         alphaMSbar^3/16 - alphaMSbar^4/16 + (-133/24 - alphaMSbar - 
           (5*alphaMSbar^2)/24 - alphaMSbar^3/4)*Log[qbar2/mubar2] + 
         (-69/10 - (7*alphaMSbar)/5 + alphaMSbar^2/5)*Zeta[3]))
 
CMSbarRIprime2[6, 2] = 2*aMSbar*Cf + 
     aMSbar^2*(((2 + (3*alphaMSbar)/2 + alphaMSbar^2/2)*Cf)/Nc + 
       Cf*Nf*(-20/9 + (4*Log[qbar2/mubar2])/3) + 
       Cf*Nc*(155/9 - alphaMSbar/2 - (19*Log[qbar2/mubar2])/3 - 4*Zeta[3]))
 
CMSbarRIprime2[6, 6] = 1 + aMSbar*Nc*(1/4 + alphaMSbar/4 + 
       Log[qbar2/mubar2]/2) + aMSbar^2*
      (Nc*Nf*(-101/180 - alphaMSbar/2 - Log[qbar2/mubar2]/6 + 
         Log[qbar2/mubar2]^2/6 - (2*Zeta[3])/5) + 
       Nc^2*(3899/720 + (841*alphaMSbar)/480 - (4*alphaMSbar^2)/15 + 
         (11/24 - alphaMSbar/24 - alphaMSbar^2/8)*Log[qbar2/mubar2] - 
         (19*Log[qbar2/mubar2]^2)/24 + (-47/20 - (3*alphaMSbar)/5 + 
           alphaMSbar^2/20)*Zeta[3]))

CMSbarRIprime2cons[1, 1] = 
    1 + aMSbar*((5/12 - (3*alphaMSbar)/2 - alphaMSbar^2/4)*Nc + 
       Nf*(-10/9 + (2*Log[qbar2/mubar2])/3)) + 
     aMSbar^2*(Nf^2*(100/81 - (40*Log[qbar2/mubar2])/27 + 
         (4*Log[qbar2/mubar2]^2)/9) + Nc*Nf*(-929/162 + (4*alphaMSbar)/3 + 
         (172/27 - alphaMSbar)*Log[qbar2/mubar2] - (7*Log[qbar2/mubar2]^2)/
          9 - 6*Zeta[3]) + (Nf*(587/162 - (7*Log[qbar2/mubar2])/9 - 
          (4*Log[qbar2/mubar2]^2)/9 - 4*Zeta[3]))/Nc + 
       Nc^2*(-18383/2160 - (1337*alphaMSbar)/240 + (49*alphaMSbar^2)/360 + 
         (3*alphaMSbar^3)/16 + alphaMSbar^4/16 + 
         (-95/72 + (3*alphaMSbar)/2 + (11*alphaMSbar^2)/24 + alphaMSbar^3/4)*
          Log[qbar2/mubar2] + (69/10 + (7*alphaMSbar)/5 - alphaMSbar^2/5)*
          Zeta[3]))
 
CMSbarRIprime2cons[1, 2] = aMSbar*Cf*(16/9 - (8*Log[qbar2/mubar2])/3) + 
     aMSbar^2*(Cf*Nf*(-914/81 + (56*Log[qbar2/mubar2])/9 - 
         (16*Log[qbar2/mubar2]^2)/9) + 
       (Cf*(1507/162 + (19*alphaMSbar)/9 + (-64/9 - (8*alphaMSbar)/3)*
           Log[qbar2/mubar2] + (16*Log[qbar2/mubar2]^2)/9 - 8*Zeta[3]))/Nc + 
       Cf*Nc*(1157/81 + (11*alphaMSbar)/9 - alphaMSbar^2 + 
         (-43/3 + (5*alphaMSbar)/3)*Log[qbar2/mubar2] + 
         (28*Log[qbar2/mubar2]^2)/9 + (-2 - 2*alphaMSbar)*Zeta[3]))
 
CMSbarRIprime2cons[1, 6] = aMSbar*Nc*(5/6 - alphaMSbar/2 - 
       Log[qbar2/mubar2]/2) + aMSbar^2*((Nf*(-2/9 - (4*Log[qbar2/mubar2])/9))/
        Nc + Nc*Nf*(-227/108 + (7*alphaMSbar)/18 + (13/6 - alphaMSbar/3)*
          Log[qbar2/mubar2] - Log[qbar2/mubar2]^2/3 - 2*Zeta[3]) + 
       Nc^2*(1247/540 - (631*alphaMSbar)/480 + (7*alphaMSbar^2)/120 + 
         alphaMSbar^3/8 + (-35/9 + (7*alphaMSbar)/24 + alphaMSbar^2/4)*
          Log[qbar2/mubar2] + (19*Log[qbar2/mubar2]^2)/24 + 
         (47/20 + (3*alphaMSbar)/5 - alphaMSbar^2/20)*Zeta[3]))
 
CMSbarRIprime2cons[2, 1] = aMSbar*Nf*(4/9 - (2*Log[qbar2/mubar2])/3) + 
     aMSbar^2*(Nf^2*(-58/81 + (28*Log[qbar2/mubar2])/27 - 
         (4*Log[qbar2/mubar2]^2)/9) + 
       (Nf*(-425/162 + (7*Log[qbar2/mubar2])/9 + (4*Log[qbar2/mubar2]^2)/9 + 
          4*Zeta[3]))/Nc + Nc*Nf*(4721/1620 - (3*alphaMSbar)/4 - 
         alphaMSbar^2/9 + (-215/54 + alphaMSbar + alphaMSbar^2/6)*
          Log[qbar2/mubar2] + (7*Log[qbar2/mubar2]^2)/9 + (28*Zeta[3])/5))
 
CMSbarRIprime2cons[2, 2] = 1 + aMSbar*Cf*(-34/9 - 2*alphaMSbar + 
       (8*Log[qbar2/mubar2])/3) + aMSbar^2*
      (Cf*Nf*(1256/81 - (2*alphaMSbar)/3 - (68*Log[qbar2/mubar2])/9 + 
         (16*Log[qbar2/mubar2]^2)/9) + 
       (Cf*(-1037/81 - (65*alphaMSbar)/18 - alphaMSbar^2/2 + 
          (64/9 + (8*alphaMSbar)/3)*Log[qbar2/mubar2] - 
          (16*Log[qbar2/mubar2]^2)/9 + 8*Zeta[3]))/Nc + 
       Cf*Nc*(-3443/81 - (109*alphaMSbar)/18 - (3*alphaMSbar^2)/2 + 
         (62/3 + alphaMSbar/3 + alphaMSbar^2)*Log[qbar2/mubar2] - 
         (28*Log[qbar2/mubar2]^2)/9 + (6 + 2*alphaMSbar)*Zeta[3]))
 
CMSbarRIprime2cons[2, 6] = -(aMSbar*Nf)/3 + 
     aMSbar^2*(Nf^2*(7/27 - (2*Log[qbar2/mubar2])/9) + 
       (Nf*(13/18 + (4*Log[qbar2/mubar2])/9))/Nc + 
       Nc*Nf*(-83/60 - (5*alphaMSbar)/36 + alphaMSbar^2/12 + 
         (-2/9 + alphaMSbar/3)*Log[qbar2/mubar2] + Log[qbar2/mubar2]^2/6 + 
         (12*Zeta[3])/5))
 
CMSbarRIprime2cons[6, 1] = 
    aMSbar*((-5/12 + (3*alphaMSbar)/2 + alphaMSbar^2/4)*Nc + (2*Nf)/3) + 
     aMSbar^2*(-(Nf/Nc) + Nf^2*(-14/27 + (4*Log[qbar2/mubar2])/9) + 
       Nc*Nf*(1523/540 - (7*alphaMSbar)/12 + alphaMSbar^2/9 + 
         (-43/18 - alphaMSbar^2/6)*Log[qbar2/mubar2] + (2*Zeta[3])/5) + 
       Nc^2*(18383/2160 + (1337*alphaMSbar)/240 - (49*alphaMSbar^2)/360 - 
         (3*alphaMSbar^3)/16 - alphaMSbar^4/16 + 
         (95/72 - (3*alphaMSbar)/2 - (11*alphaMSbar^2)/24 - alphaMSbar^3/4)*
          Log[qbar2/mubar2] + (-69/10 - (7*alphaMSbar)/5 + alphaMSbar^2/5)*
          Zeta[3]))
 
CMSbarRIprime2cons[6, 2] = (2 + 2*alphaMSbar)*aMSbar*Cf + 
     aMSbar^2*(((7/2 + (3*alphaMSbar)/2 + alphaMSbar^2/2)*Cf)/Nc + 
       Cf*Nf*(-38/9 + (2*alphaMSbar)/3 + (4*Log[qbar2/mubar2])/3) + 
       Cf*Nc*(254/9 + (29*alphaMSbar)/6 + (5*alphaMSbar^2)/2 + 
         (-19/3 - 2*alphaMSbar - alphaMSbar^2)*Log[qbar2/mubar2] - 4*Zeta[3]))
 
CMSbarRIprime2cons[6, 6] = 
    1 + aMSbar*(Nf/3 + Nc*(-5/6 + alphaMSbar/2 + Log[qbar2/mubar2]/2)) + 
     aMSbar^2*(-Nf/(2*Nc) + Nf^2*(-7/27 + (2*Log[qbar2/mubar2])/9) + 
       Nc*Nf*(941/270 - alphaMSbar/4 - alphaMSbar^2/12 - 
         (35*Log[qbar2/mubar2])/18 + Log[qbar2/mubar2]^2/6 - (2*Zeta[3])/5) + 
       Nc^2*(-1247/540 + (631*alphaMSbar)/480 - (7*alphaMSbar^2)/120 - 
         alphaMSbar^3/8 + (35/9 - (7*alphaMSbar)/24 - alphaMSbar^2/4)*
          Log[qbar2/mubar2] - (19*Log[qbar2/mubar2]^2)/24 + 
         (-47/20 - (3*alphaMSbar)/5 + alphaMSbar^2/20)*Zeta[3]))

CAMSbarRIprime = 1 + aMSbar*(Nf*(10/9 - (2*Log[qbar2/mubar2])/3) + 
       Nc*(-97/36 - alphaMSbar/2 - alphaMSbar^2/4 + (13/6 - alphaMSbar/2)*
          Log[qbar2/mubar2])) + aMSbar^2*
      (Nc*Nf*(287/24 - (5*alphaMSbar)/9 - (5*alphaMSbar^2)/9 + 
         (-31/6 - (2*alphaMSbar)/9 + alphaMSbar^2/3)*Log[qbar2/mubar2] + 
         (1/2 + alphaMSbar/3)*Log[qbar2/mubar2]^2) + 
       (Nf*(-55/12 + Log[qbar2/mubar2] + 4*Zeta[3]))/Nc + 
       Nc^2*(-2381/96 + (463*alphaMSbar)/288 + (95*alphaMSbar^2)/144 - 
         alphaMSbar^3/16 + alphaMSbar^4/16 + (137/12 - (13*alphaMSbar)/36 - 
           (11*alphaMSbar^2)/24 + (3*alphaMSbar^3)/8)*Log[qbar2/mubar2] + 
         (-13/8 - (17*alphaMSbar)/24 + alphaMSbar^2/4)*Log[qbar2/mubar2]^
           2 + (3 - 2*alphaMSbar)*Zeta[3]))

CpsiMSbarRIprime = 1 + aMSbar*Cf*(alphaMSbar - 
       alphaMSbar*Log[qbar2/mubar2]) + 
     aMSbar^2*(Cf*Nf*(-7/4 + Log[qbar2/mubar2]) + 
       Cf^2*(-5/8 + (3/2 - alphaMSbar^2)*Log[qbar2/mubar2] + 
         (alphaMSbar^2*Log[qbar2/mubar2]^2)/2) + 
       Cf*Nc*(41/4 + (13*alphaMSbar)/2 + (9*alphaMSbar^2)/8 + 
         (-25/4 - (7*alphaMSbar)/2 - (3*alphaMSbar^2)/4)*
          Log[qbar2/mubar2] + ((3*alphaMSbar)/4 + alphaMSbar^2/4)*
          Log[qbar2/mubar2]^2 + (-3 - 3*alphaMSbar)*Zeta[3]))

